A Comparative Study on Generative Models for High Resolution Solar Observation Imaging

Solar activity is one of the main drivers of variability in our solar system and the key source of space weather phenomena that affect Earth and near Earth space. The extensive record of high resolution extreme ultraviolet (EUV) observations from the Solar Dynamics Observatory (SDO) offers an unprecedented, very large dataset of solar images. In this work, we make use of this comprehensive dataset to investigate capabilities of current state-of-the-art generative models to accurately capture the data distribution behind the observed solar activity states. Starting from StyleGAN-based methods, we uncover severe deficits of this model family in handling fine-scale details of solar images when training on high resolution samples, contrary to training on natural face images. When switching to the diffusion based generative model family, we observe strong improvements of fine-scale detail generation. For the GAN family, we are able to achieve similar improvements in fine-scale generation when turning to ProjectedGANs, which uses multi-scale discriminators with a pre-trained frozen feature extractor. We conduct ablation studies to clarify mechanisms responsible for proper fine-scale handling. Using distributed training on supercomputers, we are able to train generative models for up to 1024x1024 resolution that produce high quality samples indistinguishable to human experts, as suggested by the evaluation we conduct. We make all code, models and workflows used in this study publicly available at \url{https://github.com/SLAMPAI/generative-models-for-highres-solar-images}.

==> Notebooks/Statistics_of_human_assessment_study.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "85ffa125",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Correct_Count</th>\n",
       "      <th>Expertise</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>4</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>5</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>5</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3</td>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>7</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>6</td>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>6</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>6</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>6</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>4</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>4</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>5</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>5</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>6</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Correct_Count  Expertise\n",
       "0               4          5\n",
       "1               5          5\n",
       "2               5          2\n",
       "3               3          4\n",
       "4               3          1\n",
       "5               7          5\n",
       "6               6          4\n",
       "7               3          1\n",
       "8               6          2\n",
       "9               6          3\n",
       "10              6          3\n",
       "11              4          1\n",
       "12              4          3\n",
       "13              5          2\n",
       "14              5          3\n",
       "15              3          1\n",
       "16              5          1\n",
       "17              6          3\n",
       "18              2          2\n",
       "19              3          1"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import scipy.stats\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import matplotlib as mpl\n",
    "from matplotlib.colors import ListedColormap\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'Arial'    \n",
    "    \n",
    "# list of correct replies (out of 10 total)\n",
    "lst = [4,5,5,3,3,7,6,3,6,6,6,4,4,5,5,3,5,6,2,3]\n",
    "expert = [5,5,2,4,1,5,4,1,2,3,3,1,3,2,3,1,1,3,2,1]\n",
    "  \n",
    "# Calling DataFrame constructor on list\n",
    "df = pd.DataFrame(list(zip(lst, expert)),\n",
    "               columns =['Correct_Count', 'Expertise'])\n",
    "#df = pd.DataFrame([lst,expert])\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "330253f5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Correct_Count</th>\n",
       "      <th>Expertise</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>count</th>\n",
       "      <td>20.000000</td>\n",
       "      <td>20.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>mean</th>\n",
       "      <td>4.550000</td>\n",
       "      <td>2.600000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>std</th>\n",
       "      <td>1.394538</td>\n",
       "      <td>1.429022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>min</th>\n",
       "      <td>2.000000</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25%</th>\n",
       "      <td>3.000000</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50%</th>\n",
       "      <td>5.000000</td>\n",
       "      <td>2.500000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75%</th>\n",
       "      <td>6.000000</td>\n",
       "      <td>3.250000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max</th>\n",
       "      <td>7.000000</td>\n",
       "      <td>5.000000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       Correct_Count  Expertise\n",
       "count      20.000000  20.000000\n",
       "mean        4.550000   2.600000\n",
       "std         1.394538   1.429022\n",
       "min         2.000000   1.000000\n",
       "25%         3.000000   1.000000\n",
       "50%         5.000000   2.500000\n",
       "75%         6.000000   3.250000\n",
       "max         7.000000   5.000000"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7eb2c2c4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Correct_Count    int64\n",
       "Expertise        int64\n",
       "dtype: object"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.dtypes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "7fb3b4d9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.Correct_Count[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "83e34c25",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.75390625\n",
      "1.0\n",
      "1.0\n",
      "0.34375\n",
      "0.34375\n",
      "0.34375\n",
      "0.75390625\n",
      "0.34375\n",
      "0.75390625\n",
      "0.75390625\n",
      "0.75390625\n",
      "0.75390625\n",
      "0.75390625\n",
      "1.0\n",
      "1.0\n",
      "0.34375\n",
      "1.0\n",
      "0.75390625\n",
      "0.109375\n",
      "0.34375\n",
      "\n",
      "0.66015625\n"
     ]
    }
   ],
   "source": [
    "ptot = 0\n",
    "for i in range(0,20):\n",
    "    pval = scipy.stats.binomtest(df.Correct_Count[i], n=10, p=0.5, alternative='two-sided')\n",
    "    print(pval.pvalue)\n",
    "    ptot +=pval.pvalue\n",
    "\n",
    "print()\n",
    "print(ptot/20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "6c8a5509",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.376953125\n",
      "0.623046875\n",
      "0.623046875\n",
      "0.171875\n",
      "0.171875\n",
      "0.9453125\n",
      "0.828125\n",
      "0.171875\n",
      "0.828125\n",
      "0.828125\n",
      "0.828125\n",
      "0.376953125\n",
      "0.376953125\n",
      "0.623046875\n",
      "0.623046875\n",
      "0.171875\n",
      "0.623046875\n",
      "0.828125\n",
      "0.0546875\n",
      "0.171875\n",
      "\n",
      "0.5123046875\n"
     ]
    }
   ],
   "source": [
    "ptot = 0\n",
    "for i in range(0,20):\n",
    "    pval = scipy.stats.binomtest(df.Correct_Count[i], n=10, p=0.5, alternative='less')\n",
    "    print(pval.pvalue)\n",
    "    ptot +=pval.pvalue\n",
    "\n",
    "print()\n",
    "print(ptot/20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "8a53e778",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.828125\n",
      "0.623046875\n",
      "0.623046875\n",
      "0.9453125\n",
      "0.9453125\n",
      "0.171875\n",
      "0.376953125\n",
      "0.9453125\n",
      "0.376953125\n",
      "0.376953125\n",
      "0.376953125\n",
      "0.828125\n",
      "0.828125\n",
      "0.623046875\n",
      "0.623046875\n",
      "0.9453125\n",
      "0.623046875\n",
      "0.376953125\n",
      "0.9892578125\n",
      "0.9453125\n",
      "\n",
      "0.668603515625\n"
     ]
    }
   ],
   "source": [
    "ptot = 0\n",
    "for i in range(0,20):\n",
    "    pval = scipy.stats.binomtest(df.Correct_Count[i], n=10, p=0.5, alternative='greater')\n",
    "    print(pval.pvalue)\n",
    "    ptot +=pval.pvalue\n",
    "\n",
    "print()\n",
    "print(ptot/20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "a1101a3c",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/s4/4_q5ztgx3tsd6d737tdcfpt80000gn/T/ipykernel_20802/583741562.py:2: UserWarning: Ignoring `palette` because no `hue` variable has been assigned.\n",
      "  sns.histplot(data=df, x=\"Correct_Count\", palette=\"Dark2\", element='step',)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<AxesSubplot: xlabel='Correct_Count', ylabel='Count'>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.histplot(data=df, x=\"Correct_Count\", palette=\"Dark2\", element='step',)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "57b21c94",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1200x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(figsize=(12,8))\n",
    "ax.hist(x=[df.Correct_Count],bins=5,edgecolor='black')\n",
    "\n",
    "ax.grid=False\n",
    "ax.color='#86bf91'\n",
    "ax.set_xlim([0, 10])\n",
    "\n",
    "ax.set_title(\"\")\n",
    "ax.set_xlabel(\"Number of correct responses\", labelpad=20, weight='bold', size=20)\n",
    "ax.set_ylabel(\"Result\", labelpad=20, weight='bold', size=20)\n",
    "\n",
    "ax.tick_params(axis='both', which='major', labelsize=20)\n",
    "ax.tick_params(axis='both', which='minor', labelsize=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "be87a5c3",
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.pairplot(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e9c74550",
   "metadata": {},
   "outputs": [],
   "source": [
    "corr = df.corr()\n",
    "plt.figure(figsize=(11,8))\n",
    "sns.heatmap(corr, cmap=\"Greens\",annot=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "577124db",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9a5bca98",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cd2de1df",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

